Seer: Predictive Runtime Kernel Selection for Irregular Problems

Modern GPUs are designed for regular problems and suffer from load imbalance when processing irregular data. Prior to our work, a domain expert selects the best kernel to map fine-grained irregular parallelism to a GPU. We instead propose Seer, an abstraction for producing a simple, reproduceable, and understandable decision tree selector model which performs runtime kernel selection for irregular workloads. To showcase our framework, we conduct a case study in Sparse Matrix Vector Multiplication (SpMV), in which Seer predicts the best strategy for a given dataset with an improvement of 2$\times$ over the best single iteration kernel across the entire SuiteSparse Matrix Collection dataset.

==> figures/cgo_svg/multi/export.sh <==
sed -i 's/0.00//g' ./*.svg

sed -i 's/Runtime (ms)//g' ./CurlCurl_3_19iter.svg
sed -i 's/Runtime (ms)//g' ./G3_circuit_1iter.svg
sed -i 's/Runtime (ms)//g' ./CurlCurl_3_19iter.svg
sed -i 's/Runtime (ms)//g' ./pwtk_19iter.svg
sed -i 's/Runtime (ms)//g' ./pwtk_1iter.svg
for file in ./*.svg; do
	inkscape --file=$file --without-gui --export-pdf=../../cgo_pdf/"${file%.*}".pdf
done



==> figures/cgo_svg/single/export.sh <==

sed -i 's/0.00//g' ./*.svg

sed -i 's/>0.0/>/g' ./*.svg
sed -i 's/>0</> </g' ./*.svg
sed -i 's/Runtime (ms)//g' ./matrix-new_3.svg
sed -i 's/Runtime (ms)//g' ./aggregate.svg
for file in ./*.svg; do
	inkscape --file=$file --without-gui --export-pdf=../../cgo_pdf/"${file%.*}".pdf
done



==> figures/svg/export.sh <==
inkscape --file=./single_aggregate.svg --without-gui --export-pdf=../aggregate.pdf
inkscape --file=./nlpkkt200.svg --without-gui --export-pdf=../nlpkkt200.pdf
inkscape --file=./GA41.svg --without-gui --export-pdf=../Ga41As41H72.pdf
inkscape --file=./matrix_new-3.svg --without-gui --export-pdf=../matrix-new_3.pdf
inkscape --file=./CurlCurl_19iter.svg --without-gui --export-pdf=../CurlCurl_3_19iterations.pdf
inkscape --file=./CurlCurl_1iter.svg --without-gui --export-pdf=../CurlCurl_3_1iteration.pdf


==> figures/vis_sparse_matrix.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fc229043",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "from scipy.sparse import csr_matrix, coo_matrix\n",
    "import scipy as sp\n",
    "import scipy.io\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "import altair as alt\n",
    "# from altair_saver import save"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "175e9a5f",
   "metadata": {},
   "outputs": [],
   "source": [
    "# data\n",
    "# mm = sp.io.mmread('/home/neoblizz/suitesparse/Schenk_IBMSDS/matrix-new_3/matrix-new_3.mtx')\n",
    "# mm = sp.io.mmread('/home/neoblizz/suitesparse/PARSEC/GaAsH6/GaAsH6.mtx')\n",
    "# mm = sp.io.mmread('/home/neoblizz/suitesparse/DIMACS10/chesapeake/chesapeake.mtx')\n",
    "mm = sp.io.mmread('/home/neoblizz/suitesparse/Schenk/nlpkkt80/nlpkkt80.mtx')\n",
    "# mm = sp.io.mmread('/home/neoblizz/suitesparse/Bodendiek/CurlCurl_1/CurlCurl_1.mtx')\n",
    "\n",
    "\n",
    "coo = mm.tocoo()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1ea7d4bb",
   "metadata": {},
   "outputs": [],
   "source": [
    "# convert to pandas\n",
    "df = pd.DataFrame({'x': coo.row,\n",
    "                   'y': coo.col,\n",
    "                   'value': coo.data})\n",
    "# df = df.assign(value=1)\n",
    "# df[\"value\"] = (df[\"value\"]-df[\"value\"].min()) / (df[\"value\"].max()-df[\"value\"].min())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "913c3058",
   "metadata": {},
   "outputs": [],
   "source": [
    "alt.data_transformers.disable_max_rows()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "6c4bb57a",
   "metadata": {},
   "outputs": [],
   "source": [
    "irregular = alt.Chart(df).mark_rect().encode(\n",
    "    x=alt.X('x:Q', bin=alt.Bin(maxbins=300), axis=alt.Axis(labels=False, tickSize=0, title=None)),\n",
    "    y=alt.Y('y:Q', bin=alt.Bin(maxbins=300), axis=alt.Axis(labels=False, tickSize=0, title=None)),\n",
    "    color=alt.Color('value:Q',\n",
    "        scale=alt.Scale(scheme='viridis'),\n",
    "        sort=\"ascending\",\n",
    "        legend=None\n",
    "    ),\n",
    ").properties(\n",
    "    width=500,\n",
    "    height=500,\n",
    ")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "df1a4a70",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# irregular.save('matrix-new_3_vis.json')\n",
    "# irregular.save('Ga10As10H30_vis.json')\n",
    "irregular.save('nlpkkt80_vis.json')\n",
    "# irregular.save('chesapeake.json')\n",
    "# irregular.save('GaAsH6_vis.json')\n",
    "# irregular.save('CurlCurl_1_vis.json')\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

